The Unhurried Universe: A Continued Search for Long Term Variability in ASAS-SN

We search a sample of 5,685,060 isolated sources in the All Sky Automated Survey for SuperNovae (ASAS-SN) with 14.5<g<15 mag for slowly varying sources with brightness changes larger than ~0.03 mag/year over 10 years. We find 426 slowly-varying systems. Of these systems, 200 are identified as variables for the first time, 226 are previously classified as variables, and we find equal numbers of sources becoming brighter and fainter. Previously classified systems were mostly identified as semi-regular variables (SR), slow irregular variables (L), or unknown (MISC or VAR), as long time scale variability does not fit into a standard class. Much like Petz & Kochanek 2025, the sources are scattered across the color magnitude diagram and can be placed into 5 groups that exhibit distinct behaviors. There are also six AGN. There are 262 candidates (~62 percent) that also show shorter time scale periodic variability, mostly with periods longer than 10 days. The variability of 66 of these candidates may be related to dust. Combining the new slow variable candidates with the candidates from Petz & Kochanek 2025, we have found a total of 1208 slow variables.

==> anc/Candidates.csv <==
ASAS-SN ID,2MASS,g,Optical Slope,DeltaG,Class,Period,WISE Color,WISE Color Slope,Classification,Spectral Type
180388981094,2MJ06400303$+$1800009,14.506,$-$0.047,0.374,Subgiant/giant,\ldots,$-$0.031,$-$0.003,\ldots,\ldots
532576155229,2MJ08453329$-$3923085,14.505,0.06,0.422,AGB,204.686,0.638,0.02,\ldots,M
455266732610,2MJ07592735$-$3556579,14.5,0.038,0.579,AGB,363.14,0.058,$-$0.064,\ldots,S?p
231929344542,2MJ20133295$+$1515111,14.505,0.079,0.489,AGB,275.192,$-$0.056,0.002,\ldots,\ldots
249108792569,2MJ05312358$+$1209438,14.501,$-$0.05,0.397,Main Sequence,222.475,0.629,0.003,\ldots,K0Ve
635655539559,2MJ13364117$-$5415136,14.5,0.033,0.23,Main Sequence,\ldots,$-$0.036,$-$0.004,EB,\ldots
644245680124,2MJ15250533$-$6429208,14.505,$-$0.033,0.21,AGB,\ldots,$-$0.355,$-$0.014,\ldots,\ldots
541165919895,2MJ13484032$-$5350210,14.506,0.044,0.308,Main Sequence,\ldots,$-$0.052,$-$0.003,\ldots,\ldots
635655239283,2MJ13572359$-$5500237,14.504,$-$0.012,0.432,AGB,98.99,$-$0.446,$-$0.055,\ldots,M7
137440320700,2MJ22283374$+$5402576,14.502,$-$0.034,0.309,Blue Luminous,\ldots,0.087,0.023,\ldots,\ldots
343598315963,2MJ19123933$-$2539465,14.5,$-$0.002,0.357,AGB,120.01,$-$0.13,\ldots,\ldots,\ldots
463857104349,2MJ20345437$-$3933110,14.509,0.029,0.316,Main Sequence,\ldots,$-$0.028,$-$0.001,\ldots,\ldots
34360563119,2MJ04183043$+$3342538,14.507,$-$0.035,0.297,Subgiant/giant,\ldots,$-$0.032,\ldots,\ldots,\ldots
403728092192,2MJ08471678$-$4713245,14.512,$-$0.041,0.388,AGB,180.92,0.742,$-$0.001,\ldots,M8
51540057531,2MJ19435890$+$4222206,14.52,0.041,0.367,Subgiant/giant,\ldots,$-$0.02,0.001,\ldots,\ldots
644245485597,2MJ05030149$-$6740243,14.516,$-$0.027,0.319,\ldots,\ldots,0.195,$-$0.012,eLine,\ldots
566936314838,2MJ09303895$-$5302525,14.526,0.026,0.594,AGB,165.47,1.022,0.05,\ldots,M8
575525970845,2MJ13202405$-$5305467,14.527,0.035,0.277,Subgiant/giant,23.75,$-$0.046,$-$0.002,\ldots,\ldots
240519046977,2MJ07170432$+$0753130,14.521,0.042,0.212,Main Sequence,5.78,$-$0.008,$-$0.002,\ldots,\ldots
42950741861,2MJ21420692$+$4021429,14.525,0.046,0.426,Subgiant/giant,46.04,$-$0.05,$-$0.001,\ldots,\ldots
42950678366,2MJ07433700$+$4422206,14.534,0.041,0.368,Main Sequence,2.5,$-$0.013,0.002,EB,\ldots
652835330146,2MJ17290044$-$5953417,14.532,0.033,0.294,AGB,80.71,$-$0.113,$-$0.007,\ldots,\ldots
652835594598,2MJ09063580$-$5742435,14.532,$-$0.041,0.29,Main Sequence,\ldots,$-$0.026,$-$0.0,\ldots,\ldots
352187554570,2MJ15442645$-$4449513,14.533,0.088,0.441,AGB,139.41,$-$0.26,$-$0.009,\ldots,\ldots
257698186652,2MJ05564634$+$1632311,14.53,0.037,0.513,AGB,301.63,$-$0.508,$-$0.057,\ldots,\ldots
592705550919,2MJ07443632$-$3228232,14.531,0.037,0.262,Main Sequence,3.81,$-$0.041,$-$0.001,\ldots,\ldots
644245962462,2MJ15593329$-$6452508,14.531,0.033,0.267,AGB,64.48,$-$0.375,$-$0.02,\ldots,\ldots
180389314205,2MJ18185335$+$2050361,14.538,0.054,0.523,AGB,130.34,$-$0.301,$-$0.015,\ldots,\ldots
154619380898,2MJ19173469$+$0829159,14.536,0.038,0.339,AGB,111.73,0.791,$-$0.046,\ldots,\ldots
206158836877,2MJ07360615$-$3041357,14.535,$-$0.037,0.261,AGB,162.14,$-$0.086,$-$0.048,\ldots,M7
558346312641,2MJ05500638$-$6817557,14.537,$-$0.02,0.3,\ldots,184.14,$-$0.136,0.0,\ldots,M0
455267291246,2MJ16550737$-$2245301,14.543,0.013,0.324,Subgiant/giant,\ldots,0.052,$-$0.001,\ldots,\ldots
489626512827,2MJ19064264$-$2338388,14.545,$-$0.023,0.313,Subgiant/giant,59.83,$-$0.058,$-$0.002,\ldots,\ldots
42951019025,2MJ21204155$+$3839296,14.546,0.038,0.347,AGB,\ldots,$-$0.07,$-$0.032,\ldots,\ldots
369367713899,2MJ16164641$-$2930523,14.543,$-$0.04,0.358,Subgiant/giant,26.05,$-$0.035,$-$0.004,\ldots,\ldots
412317314777,2MJ17040001$-$2453303,14.543,$-$0.032,0.224,Subgiant/giant,22.8,$-$0.039,$-$0.002,\ldots,\ldots
51540819060,2MJ00455175$+$6933416,14.547,$-$0.068,0.511,AGB,226.01,0.154,$-$0.033,Carbon,N
627065944308,2MJ13045094$-$5948132,14.544,0.041,0.325,AGB,100.04,$-$0.63,$-$0.068,\ldots,\ldots
601295590782,2MJ16364777$-$5522375,14.548,$-$0.048,0.298,AGB,\ldots,0.488,$-$0.019,\ldots,\ldots
652835960932,2MJ12133561$-$6540062,14.551,0.039,0.273,AGB,183.27,$-$0.452,\ldots,\ldots,M5
644245418470,2MJ11540981$-$6456169,14.549,0.037,0.186,Subgiant/giant,\ldots,$-$0.068,$-$0.001,\ldots,\ldots
214748780788,2MJ19014318$+$1932293,14.549,$-$0.094,0.892,AGB,\ldots,$-$0.668,$-$0.072,\ldots,\ldots
360778282164,2MJ08051404$-$2117243,14.553,$-$0.04,0.358,Main Sequence,\ldots,$-$0.036,$-$0.005,\ldots,\ldots
498216240727,2MJ15244034$-$5307463,14.554,0.033,0.233,AGB,144.33,$-$0.234,$-$0.073,\ldots,\ldots
111669352221,2MJ03121555$+$4320089,14.553,0.113,0.563,AGB,161.88,0.346,$-$0.028,\ldots,M6/7
420907955817,2MJ15135541$-$0600369,14.554,$-$0.032,0.159,Main Sequence,\ldots,$-$0.029,\ldots,\ldots,\ldots
635656019881,2MJ06101754$-$6310490,14.553,0.062,0.556,Subgiant/giant,\ldots,$-$0.066,$-$0.001,\ldots,\ldots
360778062295,2MJ17160060$-$2958164,14.56,0.035,0.262,Subgiant/giant,54.94,$-$0.094,$-$0.002,\ldots,\ldots
455266683316,2MJ17120698$-$4022028,14.562,$-$0.008,0.333,AGB,\ldots,0.272,$-$0.071,\ldots,\ldots
463857559943,2MJ17341721$-$1909229,14.561,$-$0.016,0.392,\ldots,325.66,$-$0.356,$-$0.016,Symbiotic,M4/6e
266289026388,2MJ18265255$-$3112540,14.557,$-$0.036,0.249,\ldots,298.74,$-$0.019,$-$0.002,\ldots,\ldots
369367468060,2MJ18192464$-$2721291,14.562,$-$0.054,0.272,AGB,78.64,$-$0.414,$-$0.028,\ldots,\ldots
506807201838,2MJ19074432$-$3438142,14.562,$-$0.048,0.463,AGB,171.03,$-$0.541,$-$0.088,\ldots,\ldots
661425491596,2MJ16083342$-$6038223,14.556,0.032,0.361,AGB,50.29,$-$0.523,$-$0.032,\ldots,\ldots
652835552542,2MJ07253323$-$5516173,14.561,$-$0.033,0.3,Subgiant/giant,13.2,0.01,$-$0.006,\ldots,\ldots
154619331591,2MJ19390664$+$2737024,14.558,$-$0.045,0.407,AGB,190.49,0.137,$-$0.03,Carbon,N
739817,2MJ23364830$+$6234220,14.563,0.036,0.322,Blue Luminous,\ldots,0.149,0.004,eLine,\ldots
644245272283,2MJ12515678$-$5833401,14.565,$-$0.08,0.69,AGB,91.0,$-$0.203,$-$0.021,\ldots,M8
34360489528,2MJ05061791$+$3618391,14.566,$-$0.021,0.331,AGB,\ldots,$-$0.482,$-$0.039,\ldots,\ldots
94490340582,2MJ03410474$+$5934255,14.566,0.046,0.384,Subgiant/giant,35.4,$-$0.011,0.001,\ldots,\ldots
463857320466,2MJ19423162$+$1503466,14.569,0.033,0.39,AGB,\ldots,$-$0.253,$-$0.01,\ldots,\ldots
326417894001,2MJ17391593$-$1337298,14.569,0.059,0.531,AGB,139.74,0.078,0.011,\ldots,\ldots
309237759528,2MJ16132394$-$0730059,14.572,0.044,0.393,Subgiant/giant,29.83,$-$0.034,0.0,\ldots,\ldots
446676962403,2MJ01051276$-$7229060,14.576,$-$0.073,0.661,\ldots,\ldots,0.185,$-$0.008,eLine,B0-5(II)
369367707520,2MJ19121572$-$2931231,14.572,$-$0.032,0.225,Subgiant/giant,\ldots,$-$0.037,$-$0.001,\ldots,\ldots
558346166206,2MJ14084699$-$5704367,14.575,$-$0.154,1.094,AGB,332.09,$-$0.197,$-$0.003,\ldots,M4/6e
85899736964,2MJ18405864$+$6528348,14.57,0.013,0.34,Subgiant/giant,\ldots,$-$0.055,$-$0.001,\ldots,\ldots
360777704898,2MJ12074974$+$1259371,14.579,$-$0.038,0.344,Main Sequence,\ldots,$-$0.027,\ldots,\ldots,\ldots
566936213462,2MJ17435761$-$3515067,14.577,0.044,0.386,AGB,116.44,0.676,$-$0.032,\ldots,O-rich
584116528077,2MJ16202857$-$6109421,14.581,0.033,0.165,Subgiant/giant,\ldots,$-$0.032,$-$0.002,\ldots,\ldots
446677033375,2MJ11291671$-$0424072,14.581,0.007,0.375,\ldots,222.71,0.924,0.0,AGN,\ldots
644245514882,2MJ21225534$-$5751513,14.582,0.039,0.353,Subgiant/giant,99.02,$-$0.054,0.001,\ldots,\ldots
566936073636,2MJ07561746$-$2524059,14.578,0.032,0.266,Subgiant/giant,\ldots,$-$0.045,0.005,\ldots,\ldots
549756583513,2MJ09071443$-$6729318,14.582,0.013,0.309,AGB,64.74,$-$0.54,$-$0.067,\ldots,\ldots
77309677827,2MJ21003329$+$5003034,14.587,$-$0.033,0.299,AGB,175.56,0.826,0.018,\ldots,\ldots
77310813989,2MJ02321137$+$4954403,14.586,0.006,0.335,AGB,153.05,$-$0.181,$-$0.047,\ldots,\ldots
197569460192,2MJ20051414$+$1636355,14.588,$-$0.069,0.548,AGB,151.26,$-$0.09,$-$0.029,\ldots,\ldots
317827953486,2MJ05300613$+$0100207,14.588,$-$0.036,0.217,Main Sequence,5.29,$-$0.026,$-$0.003,\ldots,\ldots
515396144960,2MJ08260951$-$3121074,14.59,$-$0.036,0.285,AGB,180.5,$-$0.331,$-$0.033,Carbon,C
403727120936,2MJ19302930$-$0151186,14.587,0.012,0.318,AGB,212.27,$-$0.382,$-$0.034,\ldots,\ldots
412317956600,2MJ18013640$-$2417384,14.586,0.048,0.302,AGB,\ldots,0.391,$-$0.044,\ldots,\ldots
231928657801,2MJ17212005$-$4251153,14.591,0.035,0.245,AGB,\ldots,$-$0.105,$-$0.034,\ldots,\ldots
429497682752,2MJ17562466$-$2313194,14.592,$-$0.041,0.372,AGB,172.41,0.476,\ldots,Carbon,C
523986336413,2MJ19280722$-$0908255,14.595,0.029,0.433,AGB,\ldots,$-$0.344,$-$0.011,\ldots,\ldots
635655507335,2MJ08595752$-$5710564,14.592,0.035,0.315,AGB,105.08,0.066,0.001,\ldots,\ldots
292058052667,2MJ19274008$-$0105065,14.595,$-$0.05,0.454,AGB,238.08,0.057,\ldots,\ldots,\ldots
498217395572,2MJ13562022$-$5507353,14.593,0.039,0.276,AGB,\ldots,$-$0.152,\ldots,\ldots,M8
438087685211,2MJ14120647$-$4913068,14.591,0.043,0.304,Subgiant/giant,51.79,$-$0.053,$-$0.003,\ldots,\ldots
575526048985,2MJ08051513$-$3552544,14.596,0.041,0.389,AGB,151.95,$-$0.044,$-$0.049,\ldots,M7
652835138314,2MJ10380188$-$6145427,14.594,$-$0.052,0.366,Subgiant/giant,32.46,$-$0.052,$-$0.005,\ldots,\ldots
515397047523,2MJ16340291$-$4653375,14.594,0.047,0.372,AGB,181.5,0.936,\ldots,\ldots,\ldots
206158772387,2MJ19081007$+$4347466,14.603,$-$0.043,0.386,Subgiant/giant,16.02,$-$0.002,$-$0.008,\ldots,\ldots
42950667244,2MJ20521278$+$4419261,14.601,0.028,0.38,Novae,\ldots,0.159,$-$0.004,Be Star,A0e
360777591912,2MJ19501473$+$1407190,14.597,$-$0.041,0.379,Subgiant/giant,\ldots,$-$0.041,$-$0.003,\ldots,\ldots
412317035494,2MJ08205879$-$4758215,14.598,$-$0.006,0.358,AGB,202.11,$-$0.255,$-$0.077,\ldots,M6:
317828119786,2MJ13440083$-$4306469,14.602,$-$0.04,0.364,Subgiant/giant,65.91,$-$0.07,$-$0.005,\ldots,\ldots
566936648834,2MJ17055726$-$1944319,14.603,0.044,0.356,Subgiant/giant,11.09,$-$0.023,$-$0.0,\ldots,\ldots
463856902346,2MJ10281147$-$4757424,14.606,$-$0.032,0.272,AGB,100.45,$-$0.3,$-$0.057,\ldots,\ldots
214748686935,2MJ19330404$+$2055211,14.61,$-$0.053,0.478,Main Sequence,\ldots,$-$0.047,$-$0.01,\ldots,\ldots
532575972789,2MJ10425676$-$6907080,14.61,0.035,0.173,Main Sequence,\ldots,$-$0.044,$-$0.0,\ldots,\ldots
661424987535,2MJ16301860$-$5717366,14.614,0.028,0.308,AGB,130.0,$-$0.717,$-$0.061,\ldots,\ldots
403727501061,2MJ08394316$-$2640486,14.615,$-$0.025,0.303,AGB,98.02,$-$0.411,$-$0.053,\ldots,\ldots
644245279528,2MJ07270387$-$6319525,14.617,0.03,0.329,Novae,\ldots,0.203,0.026,\ldots,\ldots
592706107496,2MJ05572344$-$3621193,14.616,0.04,0.241,Subgiant/giant,11.69,$-$0.041,0.001,\ldots,\ldots
292058906686,2MJ08034659$-$0724385,14.616,$-$0.033,0.294,Main Sequence,\ldots,$-$0.037,$-$0.001,\ldots,\ldots
481037536732,2MJ04320201$+$1353360,14.614,$-$0.033,0.295,Main Sequence,192.95,$-$0.011,\ldots,YSO,\ldots
223339635935,2MJ19063505$-$1326516,14.614,0.06,0.538,AGB,86.54,$-$0.369,\ldots,\ldots,\ldots
635655589212,2MJ11220466$-$5644516,14.621,$-$0.082,0.412,AGB,335.09,$-$0.311,0.007,\ldots,\ldots
584116524005,2MJ12251803$-$6107204,14.622,0.053,0.426,AGB,163.25,0.917,\ldots,\ldots,\ldots
146029143205,2MJ21044364$+$3050208,14.618,$-$0.033,0.308,AGB,110.61,$-$0.603,$-$0.059,\ldots,\ldots
128849885968,2MJ19455650$+$3945589,14.619,$-$0.039,0.353,Subgiant/giant,\ldots,$-$0.058,$-$0.003,\ldots,\ldots
188979390453,2MJ19572179$+$0505479,14.622,$-$0.079,0.707,AGB,148.17,$-$0.346,$-$0.016,\ldots,\ldots
455266547952,2MJ18150058$-$4615053,14.624,$-$0.025,0.419,AGB,\ldots,$-$0.368,$-$0.036,\ldots,\ldots
438087496560,2MJ18094442$-$3719062,14.631,0.028,0.304,AGB,54.56,$-$0.233,$-$0.006,\ldots,\ldots
523986230424,2MJ09324329$-$5200294,14.63,$-$0.04,0.425,AGB,86.02,$-$0.169,$-$0.066,\ldots,M7
360778272030,2MJ05510971$+$1018584,14.631,0.061,0.486,Subgiant/giant,39.03,$-$0.024,0.003,\ldots,\ldots
652835854118,2MJ12510290$-$6612364,14.628,0.113,0.566,AGB,175.27,$-$0.722,$-$0.075,\ldots,M7
446677364413,2MJ20042244$+$1345333,14.626,$-$0.043,0.217,Subgiant/giant,\ldots,$-$0.005,$-$0.005,\ldots,\ldots
17180423517,2MJ23532673$+$6317235,14.626,$-$0.033,0.373,Blue Luminous,\ldots,0.387,$-$0.0,\ldots,\ldots
8590448843,2MJ18223464$+$8333209,14.627,0.032,0.292,Subgiant/giant,32.52,$-$0.032,$-$0.001,\ldots,\ldots
575526701971,2MJ12231336$-$6220062,14.634,0.063,0.464,Blue Luminous,\ldots,1.905,$-$0.038,eLine,\ldots
549756238691,2MJ05010901$-$6808136,14.637,$-$0.044,0.42,Blue Luminous,\ldots,0.103,$-$0.002,\ldots,\ldots
438087763516,2MJ07503269$-$1806043,14.637,0.034,0.468,AGB,151.36,$-$0.317,$-$0.055,\ldots,M7
154619235533,2MJ19221547$+$5859508,14.632,0.013,0.312,Subgiant/giant,58.44,$-$0.046,0.0,\ldots,\ldots
652835495013,2MJ09491737$-$6027336,14.632,0.033,0.209,AGB,270.48,$-$0.268,$-$0.005,Carbon,C
231928887365,2MJ19320862$+$2733420,14.636,0.036,0.683,AGB,153.09,0.667,$-$0.04,\ldots,\ldots
25770324404,2MJ01185387$+$6252591,14.633,0.028,0.483,AGB,257.51,0.594,0.041,Carbon,C6,4
403727558465,2MJ07272237$-$0838529,14.645,$-$0.029,0.609,AGB,325.48,$-$0.288,$-$0.07,Carbon,C
386547223065,2MJ19021682$-$0620116,14.642,0.043,0.342,AGB,97.07,$-$0.339,\ldots,\ldots,M5
652835610051,2MJ19562741$-$6131088,14.645,$-$0.019,0.525,AGB,212.36,$-$0.4,$-$0.037,\ldots,\ldots
575526211744,2MJ17251875$-$4346511,14.639,$-$0.037,0.256,Subgiant/giant,70.03,$-$0.072,\ldots,\ldots,\ldots
111670548515,2MJ04294260$+$5837384,14.645,0.074,0.679,AGB,221.81,0.298,$-$0.027,Carbon,N
498217012872,2MJ17064017$-$2436067,14.639,$-$0.047,0.327,AGB,111.69,$-$0.384,$-$0.05,\ldots,\ldots
489627249151,2MJ07131071$-$2447341,14.644,0.035,0.246,AGB,\ldots,$-$0.034,0.001,\ldots,\ldots
34359824406,2MJ04100570$+$5336381,14.65,0.014,0.387,Main Sequence,202.03,0.364,$-$0.006,\ldots,\ldots
601295992743,2MJ09153022$-$5334013,14.646,0.033,0.165,AGB,183.79,$-$0.329,$-$0.006,\ldots,\ldots
575526685087,2MJ16282571$-$3552227,14.649,0.078,0.626,AGB,100.31,$-$0.272,$-$0.032,\ldots,\ldots
51540155279,2MJ18444177$+$3014298,14.647,$-$0.063,0.619,AGB,160.2,0.399,$-$0.025,\ldots,\ldots
231929412555,2MJ18350339$+$3241468,14.648,0.052,0.472,Blue Luminous,\ldots,0.95,0.003,\ldots,\ldots
214749349178,2MJ06563369$+$0239334,14.655,$-$0.036,0.462,AGB,120.9,$-$0.241,$-$0.054,\ldots,M8
386547621976,2MJ20113514$+$1547046,14.659,0.088,0.442,AGB,331.6,$-$0.012,0.0,\ldots,\ldots
644246103502,2MJ09453064$-$5429295,14.655,0.014,0.338,AGB,213.17,$-$0.206,$-$0.046,\ldots,M7
584115797688,2MJ07142873$-$5542328,14.664,0.055,0.52,AGB,102.32,$-$0.312,$-$0.038,\ldots,\ldots
274878911296,2MJ19403391$+$1222277,14.665,0.076,0.456,AGB,107.4,$-$0.55,$-$0.078,\ldots,\ldots
128849778376,2MJ00474153$+$6242029,14.665,0.032,0.26,Blue Luminous,\ldots,0.121,0.003,Be Star,B8Ve
429497132100,2MJ20204207$-$2518085,14.669,$-$0.01,0.335,AGB,\ldots,$-$0.448,$-$0.09,\ldots,\ldots
257698342302,2MJ15134569$-$4459279,14.673,0.036,0.252,Main Sequence,\ldots,$-$0.029,$-$0.002,\ldots,\ldots
214749046183,2MJ10214025$-$0327139,14.672,$-$0.009,0.455,\ldots,248.19,0.735,$-$0.003,AGN,\ldots
360778017991,2MJ18000781$+$0430270,14.672,$-$0.023,0.356,AGB,119.5,$-$0.632,$-$0.055,\ldots,\ldots
51540042814,2MJ20451416$+$4220068,14.673,$-$0.046,0.366,AGB,209.63,0.486,$-$0.026,\ldots,M8
635655411036,2MJ16494547$-$6111331,14.676,0.038,0.189,AGB,96.11,0.001,0.003,\ldots,\ldots
498217278889,2MJ18390630$-$1931479,14.68,$-$0.057,0.285,AGB,228.77,$-$0.272,$-$0.012,\ldots,\ldots
515396747589,2MJ09044657$-$5021589,14.676,0.054,0.588,AGB,297.67,0.63,$-$0.022,\ldots,M7
592706044941,2MJ17143485$-$5035568,14.679,$-$0.06,0.301,AGB,138.19,$-$0.474,$-$0.05,\ldots,\ldots
661425542462,2MJ08522304$-$6018054,14.678,$-$0.059,0.41,AGB,175.81,$-$0.388,$-$0.02,\ldots,\ldots
566936125019,2MJ22225082$-$7146435,14.677,$-$0.041,0.373,Main Sequence,4.25,$-$0.019,$-$0.002,\ldots,\ldots
455266666768,2MJ19554020$-$4023338,14.687,$-$0.036,0.339,Subgiant/giant,9.19,$-$0.024,\ldots,\ldots,\ldots
249108220937,2MJ19321000$+$0721503,14.687,0.05,0.361,AGB,\ldots,$-$0.457,$-$0.067,\ldots,M6.5
472446462380,2MJ18485910$-$4936241,14.686,0.061,0.84,AGB,164.48,0.197,$-$0.03,\ldots,\ldots
661425349414,2MJ18094501$-$3436422,14.686,$-$0.088,0.702,AGB,\ldots,0.016,0.003,\ldots,\ldots
661425274248,2MJ11594008$-$5851183,14.682,$-$0.032,0.222,Main Sequence,\ldots,$-$0.081,$-$0.001,\ldots,\ldots
188978868670,2MJ19353435$+$0554444,14.682,0.029,0.333,AGB,\ldots,0.491,$-$0.034,\ldots,M6.5
94489392309,2MJ21163654$+$4908187,14.682,0.035,0.329,AGB,93.02,0.1,$-$0.064,\ldots,\ldots
601296167030,2MJ09393768$-$5520200,14.682,0.02,0.354,AGB,\ldots,0.711,0.057,Carbon,C
51540531240,2MJ00131616$+$4610437,14.693,0.037,0.184,Main Sequence,\ldots,$-$0.019,0.002,\ldots,\ldots
498217004562,2MJ07365404$-$2436598,14.689,0.052,0.38,Subgiant/giant,341.01,1.036,$-$0.014,\ldots,\ldots
592705991407,2MJ09074879$-$5705575,14.688,0.025,0.323,AGB,205.2,$-$0.347,$-$0.011,\ldots,\ldots
231928894879,2MJ19300298$+$2735328,14.694,0.068,0.611,AGB,164.78,$-$0.085,$-$0.025,\ldots,\ldots
652835096045,2MJ13485438$-$6026211,14.69,$-$0.032,0.226,Subgiant/giant,6.51,$-$0.054,$-$0.004,X-ray,\ldots
206159413360,2MJ19064014$+$0325141,14.695,0.051,0.254,Subgiant/giant,\ldots,$-$0.1,0.0,\ldots,\ldots
601295978857,2MJ09264585$-$5332468,14.698,0.052,0.26,Subgiant/giant,\ldots,0.726,0.018,YSO,\ldots
352188385046,2MJ03161108$-$4251135,14.702,0.035,0.315,Main Sequence,\ldots,$-$0.021,$-$0.001,\ldots,\ldots
146029629628,2MJ19371140$+$3052496,14.704,$-$0.039,0.424,AGB,357.72,$-$0.079,$-$0.001,\ldots,\ldots
635655669484,2MJ14094554$-$5940514,14.713,$-$0.034,0.248,Subgiant/giant,31.3,$-$0.077,$-$0.006,\ldots,\ldots
523986843793,2MJ19040558$-$2414240,14.71,0.03,0.311,Subgiant/giant,35.15,$-$0.021,$-$0.001,\ldots,\ldots
292058639879,2MJ21011052$+$1058039,14.71,$-$0.022,0.434,AGB,139.74,$-$0.311,$-$0.015,\ldots,M5/6
429496986994,2MJ11234410$-$5647274,14.709,0.113,0.6,AGB,99.41,$-$0.347,$-$0.012,\ldots,\ldots
463857323764,2MJ20064608$+$1501564,14.71,$-$0.037,0.374,AGB,\ldots,$-$0.4,$-$0.039,\ldots,\ldots
171799946581,2MJ00290822$+$6107158,14.709,0.072,0.646,AGB,225.95,0.062,$-$0.047,Carbon,C5,4
498217120423,2MJ13292614$-$4949019,14.709,$-$0.032,0.221,Main Sequence,\ldots,$-$0.031,$-$0.002,\ldots,\ldots
274877917022,2MJ19303056$-$0144393,14.721,$-$0.06,0.539,Subgiant/giant,\ldots,$-$0.053,$-$0.003,\ldots,\ldots
188979623473,2MJ05342644$+$2022532,14.72,$-$0.034,0.555,AGB,259.1,0.548,$-$0.055,\ldots,M3/5
498216972884,2MJ06091923$-$0641558,14.717,0.096,0.867,Subgiant/giant,203.31,1.081,$-$0.005,\ldots,\ldots
652835454110,2MJ08585424$-$6047360,14.718,0.021,0.504,AGB,181.27,0.857,$-$0.039,Carbon,C-J6
309237665749,2MJ20441361$-$1544331,14.726,0.04,0.363,Subgiant/giant,\ldots,$-$0.019,0.003,\ldots,\ldots
609886091414,2MJ15394139$-$6335175,14.722,0.024,0.56,AGB,108.04,$-$0.47,$-$0.07,\ldots,\ldots
103080578560,2MJ00465479$+$5709420,14.731,$-$0.036,0.333,Subgiant/giant,\ldots,$-$0.053,$-$0.004,\ldots,\ldots
8590240366,2MJ00250933$+$3554196,14.735,$-$0.035,0.317,Subgiant/giant,21.83,$-$0.041,$-$0.004,\ldots,\ldots
618476164828,2MJ14302940$-$6854214,14.731,$-$0.056,0.286,AGB,202.37,$-$0.544,$-$0.055,\ldots,\ldots
360778212869,\ldots,14.734,$-$0.028,0.383,Blue Luminous,\ldots,\ldots,\ldots,\ldots,\ldots
274878582248,2MJ17435820$-$1337498,14.739,$-$0.032,0.317,Main Sequence,\ldots,$-$0.084,$-$0.0,\ldots,\ldots
317827611043,2MJ08285006$-$2042567,14.736,0.041,0.33,Main Sequence,7.21,$-$0.008,0.005,\ldots,\ldots
523987067704,2MJ15563462$-$4956067,14.74,$-$0.052,0.372,Subgiant/giant,\ldots,0.633,$-$0.004,\ldots,\ldots
51539773546,2MJ22150116$+$5612383,14.742,0.034,0.31,AGB,146.29,0.09,\ldots,\ldots,\ldots
549756234012,2MJ01221456$-$7308252,14.74,$-$0.007,0.331,Blue Luminous,\ldots,0.15,$-$0.006,\ldots,B2III:
17180372203,2MJ18302317$+$7313107,14.738,0.161,1.448,\ldots,\ldots,1.158,0.032,AGN,\ldots
420907492401,2MJ06375125$-$4835525,14.741,0.021,0.319,Subgiant/giant,48.7,$-$0.049,$-$0.002,\ldots,\ldots
154619862974,2MJ14153686$-$7540584,14.742,0.028,0.384,AGB,121.19,$-$0.5,$-$0.054,\ldots,\ldots
635655306610,2MJ08560761$-$6211483,14.737,$-$0.048,0.333,AGB,134.92,$-$0.081,$-$0.001,\ldots,\ldots
395137547495,2MJ17054219$-$2620350,14.737,$-$0.038,0.267,Subgiant/giant,8.4,0.827,0.0,\ldots,\ldots
601295517588,2MJ15541163$-$5435439,14.737,0.033,0.233,Main Sequence,\ldots,$-$0.112,0.008,\ldots,\ldots
103080284017,2MJ18133033$+$3613464,14.749,$-$0.031,0.387,Main Sequence,3.21,0.005,$-$0.003,\ldots,\ldots
575526367031,2MJ08433686$-$3512333,14.746,$-$0.001,0.303,AGB,249.93,$-$0.388,$-$0.018,Carbon,C
429497088539,2MJ07022068$-$0534551,14.746,0.054,0.429,AGB,155.32,$-$0.091,$-$0.051,\ldots,M7
352187801759,2MJ19362370$-$1306266,14.743,$-$0.032,0.285,Subgiant/giant,36.99,$-$0.045,$-$0.006,\ldots,\ldots
34360296416,2MJ00412139$+$6504130,14.752,$-$0.032,0.367,Blue Luminous,\ldots,0.278,$-$0.001,\ldots,B
652835745589,2MJ16384533$-$6054546,14.754,$-$0.037,0.22,Main Sequence,\ldots,0.012,$-$0.002,\ldots,\ldots
335007656295,2MJ07002968$-$2819076,14.752,0.052,0.366,AGB,\ldots,0.807,$-$0.005,\ldots,\ldots
68720569046,2MJ20212220$+$4932342,14.752,$-$0.032,0.253,Main Sequence,2.16,$-$0.032,$-$0.003,\ldots,\ldots
360777859522,2MJ20105396$+$0629388,14.756,$-$0.048,0.43,Subgiant/giant,30.97,$-$0.048,$-$0.005,\ldots,\ldots
163209952992,2MJ05051170$+$2614453,14.757,$-$0.032,0.258,Main Sequence,3.07,$-$0.021,$-$0.001,\ldots,\ldots
128849192387,2MJ21470701$+$3512527,14.764,$-$0.016,0.336,Subgiant/giant,24.33,$-$0.036,$-$0.002,\ldots,\ldots
549756149825,2MJ05335217$-$6911135,14.763,$-$0.039,0.351,AGB,323.33,0.042,$-$0.003,\ldots,M3Ia
231929151604,2MJ06533156$+$0127436,14.772,0.06,0.628,AGB,240.48,0.107,$-$0.05,Carbon,C
429496844055,2MJ08005177$-$2235591,14.77,0.036,0.328,Subgiant/giant,7.59,$-$0.009,0.001,\ldots,\ldots
120260076471,2MJ18334780$+$3147474,14.77,0.03,0.304,Subgiant/giant,11.29,$-$0.003,$-$0.001,\ldots,\ldots
506806420378,2MJ17121990$-$4852180,14.772,$-$0.033,0.19,Main Sequence,\ldots,$-$0.049,$-$0.0,\ldots,\ldots
103080549681,2MJ03471262$+$5711325,14.769,0.001,0.307,Blue Luminous,\ldots,0.325,0.003,\ldots,\ldots
661425524897,2MJ14471721$-$5923160,14.771,$-$0.027,0.527,AGB,\ldots,0.151,$-$0.112,\ldots,M4III
188978700934,2MJ05571482$+$1950042,14.773,$-$0.036,0.393,Blue Luminous,\ldots,0.352,$-$0.009,eLine,\ldots
541166439922,2MJ08491972$-$5356415,14.777,$-$0.058,0.42,AGB,130.79,$-$0.314,$-$0.009,\ldots,\ldots
85899699148,2MJ16554461$+$6523509,14.777,0.034,0.313,Subgiant/giant,\ldots,0.008,0.001,\ldots,\ldots
85899421752,2MJ18582245$+$4345375,14.773,$-$0.036,0.327,Subgiant/giant,14.52,$-$0.038,$-$0.001,EB,\ldots
146028982431,2MJ23223151$+$6158232,14.778,0.034,0.283,Main Sequence,6.41,$-$0.066,$-$0.003,\ldots,\ldots
584115821160,2MJ09335030$-$4029376,14.783,$-$0.057,0.494,AGB,75.65,$-$0.477,$-$0.071,\ldots,\ldots
463857220432,2MJ12482080$-$3950465,14.78,0.036,0.323,Subgiant/giant,24.22,$-$0.047,$-$0.002,\ldots,\ldots
369368061602,2MJ11343531$+$1142203,14.782,$-$0.07,0.851,AGB,138.03,0.219,$-$0.014,\ldots,\ldots
618475447808,2MJ11255182$-$5833422,14.783,0.031,0.339,AGB,196.47,$-$0.18,0.001,\ldots,\ldots
618475889276,2MJ12574582$-$6938143,14.787,0.008,0.426,AGB,83.72,0.033,$-$0.004,\ldots,\ldots
335008628648,2MJ19044503$+$0022145,14.786,0.038,0.192,Main Sequence,\ldots,$-$0.075,$-$0.001,\ldots,\ldots
335008384871,2MJ12115406$+$0835061,14.789,$-$0.034,0.303,Main Sequence,\ldots,$-$0.035,$-$0.004,\ldots,\ldots
558346148097,2MJ08444486$-$3726527,14.788,$-$0.033,0.23,Main Sequence,170.75,$-$0.05,0.001,\ldots,\ldots
489626431851,2MJ20312360$+$1103151,14.786,$-$0.003,0.325,AGB,121.94,$-$0.087,$-$0.007,\ldots,\ldots
635655660199,2MJ18314952$-$5655556,14.784,0.03,0.304,Main Sequence,\ldots,$-$0.045,$-$0.0,\ldots,\ldots
231928692740,2MJ23270240$-$4805014,14.795,0.034,0.204,Main Sequence,\ldots,$-$0.039,$-$0.002,\ldots,\ldots
154619049376,2MJ02004940$+$5915075,14.793,0.053,0.182,AGB,\ldots,$-$0.542,$-$0.056,Carbon,C4,3
506806701914,2MJ20563346$+$0053471,14.792,0.037,0.225,Subgiant/giant,28.8,$-$0.057,0.001,\ldots,\ldots
609886180895,2MJ09290615$-$6208365,14.791,0.038,0.301,Subgiant/giant,16.26,$-$0.088,$-$0.0,\ldots,\ldots
369368494432,2MJ17073214$-$4700407,14.793,0.032,0.193,Main Sequence,\ldots,$-$0.075,0.003,EB,\ldots
8590565118,2MJ04491613$+$4619189,14.798,$-$0.031,0.315,Blue Luminous,\ldots,0.297,$-$0.011,eLine,\ldots
317827776133,2MJ18545593$-$0121217,14.797,0.028,0.492,AGB,191.11,0.585,\ldots,\ldots,\ldots
652835104644,2MJ10461497$-$6025450,14.8,0.04,0.285,AGB,\ldots,0.504,0.018,\ldots,\ldots
627066174285,2MJ06404083$-$3416085,14.802,$-$0.037,0.398,AGB,200.12,0.438,$-$0.028,\ldots,\ldots
489626797702,2MJ11094850$-$0830150,14.804,0.015,0.646,\ldots,\ldots,0.757,0.0,AGN,\ldots
146029887072,2MJ19454078$+$5848560,14.804,0.086,0.775,Subgiant/giant,\ldots,$-$0.03,0.001,\ldots,\ldots
154619113127,2MJ06243922$+$5648161,14.802,$-$0.035,0.314,Main Sequence,\ldots,$-$0.03,$-$0.005,\ldots,\ldots
592706510198,2MJ13225724$-$5344091,14.803,$-$0.045,0.363,AGB,199.87,$-$0.108,$-$0.055,\ldots,\ldots
652835208979,2MJ13042806$-$6649324,14.802,$-$0.028,0.425,AGB,184.4,0.757,$-$0.061,\ldots,M8
652835753909,2MJ14234333$-$6625579,14.805,0.047,0.39,AGB,198.23,$-$0.103,$-$0.011,\ldots,M7
412317904772,2MJ10020764$-$4634482,14.802,0.039,0.406,AGB,197.65,0.259,\ldots,\ldots,\ldots
609885450466,2MJ15192037$-$5322366,14.804,$-$0.039,0.27,Subgiant/giant,35.16,$-$0.054,$-$0.003,\ldots,\ldots
455267035086,2MJ08291389$-$4432095,14.806,0.032,0.226,Main Sequence,\ldots,0.05,0.009,\ldots,\ldots
463857713238,2MJ18122776$-$4423056,14.801,0.044,0.349,Subgiant/giant,\ldots,0.825,$-$0.004,\ldots,\ldots
163209265242,2MJ21365652$+$2124591,14.807,$-$0.016,0.389,Subgiant/giant,63.4,$-$0.06,$-$0.003,\ldots,\ldots
171798808596,2MJ18321383$+$0822105,14.807,0.024,0.375,AGB,130.27,$-$0.428,$-$0.06,\ldots,\ldots
652835822336,2MJ16355593$-$5447166,14.807,0.038,0.267,AGB,\ldots,$-$0.555,$-$0.066,\ldots,\ldots
523986094740,2MJ15342200$-$4911485,14.813,$-$0.016,0.444,AGB,227.23,0.92,$-$0.003,\ldots,\ldots
25770380878,2MJ07105747$+$4758180,14.816,$-$0.045,0.424,AGB,198.62,$-$0.325,$-$0.017,Carbon,C
652835787968,2MJ13545570$-$5827165,14.815,$-$0.019,0.361,AGB,\ldots,1.11,$-$0.003,Symbiotic,K?e
85900110068,2MJ05524058$+$3211509,14.815,$-$0.001,0.369,AGB,187.17,0.452,$-$0.026,Carbon,C
644245499940,2MJ17194622$-$5946099,14.817,0.069,0.639,Subgiant/giant,\ldots,$-$0.07,0.001,\ldots,\ldots
386547114760,2MJ18125622$+$0519515,14.817,0.023,0.342,AGB,113.7,$-$0.265,$-$0.056,\ldots,\ldots
446677216974,2MJ08302549$-$4905592,14.818,$-$0.04,0.28,Main Sequence,2.88,$-$0.045,$-$0.001,\ldots,\ldots
257698315319,2MJ00495991$-$7608276,14.817,$-$0.003,0.398,Novae,\ldots,0.106,0.0,\ldots,\ldots
566936478735,2MJ15305976$-$4035137,14.819,0.043,0.373,AGB,\ldots,0.043,$-$0.003,\ldots,\ldots
592706002547,2MJ17343082$-$5705026,14.822,0.037,0.296,Subgiant/giant,29.55,$-$0.075,0.001,\ldots,\ldots
635655458569,2MJ16270868$-$5339413,14.823,$-$0.003,0.32,AGB,\ldots,0.019,$-$0.046,\ldots,\ldots
8590338641,2MJ23120013$+$5119579,14.825,$-$0.039,0.311,Subgiant/giant,66.67,$-$0.053,$-$0.004,\ldots,\ldots
146029681864,2MJ19591631$+$3650038,14.829,$-$0.065,0.335,AGB,165.08,$-$0.24,$-$0.057,\ldots,\ldots
137439961337,2MJ19505284$+$3740463,14.829,0.042,0.249,AGB,\ldots,$-$0.545,$-$0.061,\ldots,\ldots
180389804334,2MJ18201071$+$2150594,14.829,$-$0.057,0.51,Subgiant/giant,36.42,$-$0.049,$-$0.003,\ldots,\ldots
575526714210,2MJ13243212$-$6216151,14.828,$-$0.036,0.227,Subgiant/giant,85.96,$-$0.061,$-$0.001,\ldots,\ldots
369367441080,2MJ07153496$+$0157353,14.831,0.061,0.549,Subgiant/giant,\ldots,$-$0.011,0.004,EB,\ldots
609885655776,2MJ14192314$-$5536333,14.833,$-$0.064,0.33,AGB,203.84,$-$0.396,$-$0.026,\ldots,\ldots
377958136916,2MJ17400913$-$4130341,14.835,0.05,0.531,AGB,322.49,$-$0.21,\ldots,\ldots,\ldots
463857047182,2MJ13280306$-$7100440,14.834,$-$0.04,0.199,Subgiant/giant,\ldots,$-$0.058,$-$0.003,\ldots,\ldots
463856717986,2MJ19293669$-$1817019,14.832,$-$0.035,0.313,Subgiant/giant,22.98,$-$0.041,$-$0.002,\ldots,\ldots
609886228475,2MJ08152322$-$5723529,14.835,$-$0.108,0.866,AGB,\ldots,0.245,$-$0.021,\ldots,\ldots
661424991303,2MJ14231062$-$5719466,14.833,$-$0.028,0.446,AGB,\ldots,0.141,$-$0.03,\ldots,\ldots
489626731832,2MJ06563190$-$1645090,14.83,$-$0.034,0.396,AGB,102.18,$-$0.206,$-$0.025,\ldots,\ldots
266288014008,2MJ20091176$+$0954017,14.837,$-$0.022,0.301,AGB,236.61,$-$0.328,$-$0.049,\ldots,\ldots
343597954393,2MJ19473590$+$1329332,14.84,0.01,0.353,AGB,143.98,$-$0.598,$-$0.043,\ldots,\ldots
137439426975,2MJ20444410$+$3414184,14.836,0.039,0.31,Subgiant/giant,54.7,$-$0.084,$-$0.0,\ldots,\ldots
137439682630,2MJ04181666$+$4453590,14.84,0.011,0.582,AGB,186.11,0.652,\ldots,\ldots,\ldots
618475520894,2MJ12021740$-$3537538,14.845,$-$0.046,0.418,Subgiant/giant,60.98,$-$0.072,$-$0.003,\ldots,\ldots
549755963303,2MJ13005981$-$3209456,14.842,$-$0.048,0.289,Main Sequence,\ldots,$-$0.022,0.001,\ldots,\ldots
506806415509,2MJ08245682$-$4854234,14.849,0.036,0.291,AGB,69.89,$-$0.207,$-$0.03,\ldots,M5
618476077498,2MJ04401429$-$6922112,14.85,$-$0.037,0.334,\ldots,\ldots,0.19,0.017.\ldots,\ldots
506806363844,2MJ16484676$-$4818100,14.848,$-$0.035,0.243,Main Sequence,\ldots,$-$0.114,$-$0.005,\ldots
214749091073,2MJ07005422$+$0446562,14.85,$-$0.038,0.247,Subgiant/giant,\ldots,$-$0.014,$-$0.003,\ldots
601296208371,2MJ14243332$-$5329276,14.85,$-$0.039,0.341,AGB,72.47,$-$0.446,\ldots,\ldots,\ldots
335007515632,2MJ08464915$+$0832309,14.847,0.051,0.459,Subgiant/giant,67.47,0.039,0.002,EB,\ldots
309238754483,2MJ07243912$-$0437541,14.855,0.04,0.342,AGB,129.23,0.619,\ldots,Carbon,C-J5
532576626411,2MJ10350484$-$6356168,14.853,$-$0.044,0.31,AGB,248.26,$-$0.357,$-$0.012,\ldots,\ldots
541166685511,2MJ07190496$-$3416416,14.852,0.032,0.226,AGB,\ldots,$-$0.078,$-$0.001,\ldots,\ldots
274877936472,2MJ05151105$-$0141025,14.858,0.07,0.627,Subgiant/giant,\ldots,$-$0.006,0.005,\ldots,\ldots
575525980190,2MJ18051723$-$3825555,14.858,$-$0.022,0.356,AGB,84.83,0.04,$-$0.007,\ldots,\ldots
283468290376,2MJ04291681$-$1154476,14.858,$-$0.032,0.301,Main Sequence,112.9,$-$0.009,$-$0.004,\ldots,\ldots
523986737831,2MJ18515875$-$3605124,14.859,0.037,0.332,Subgiant/giant,52.92,$-$0.06,0.003,\ldots,\ldots
661425492791,2MJ08592315$-$6037088,14.859,0.037,0.258,Subgiant/giant,21.01,$-$0.068,$-$0.001,\ldots,\ldots
438087321845,2MJ07433407$-$4247542,14.865,0.041,0.287,Subgiant/giant,11.24,$-$0.001,0.001,\ldots,\ldots
317828553412,2MJ13254409$-$6837355,14.869,$-$0.035,0.192,AGB,67.36,$-$0.336,$-$0.007,\ldots,\ldots
377957651179,2MJ07140337$-$2814231,14.869,$-$0.041,0.543,AGB,\ldots,$-$0.26,$-$0.016,\ldots,\ldots
549755972249,2MJ14484323$-$3211432,14.872,0.036,0.343,Main Sequence,7.06,$-$0.044,0.011,\ldots,\ldots
764102,2MJ23554636$+$6235339,14.878,$-$0.019,0.345,Blue Luminous,\ldots,0.186,0.013,\ldots,\ldots
618475954457,2MJ08231203$-$4351294,14.878,$-$0.039,0.311,Main Sequence,\ldots,$-$0.066,0.001,\ldots,\ldots
506806304267,2MJ17224619$-$3855465,14.876,0.027,0.413,AGB,102.92,0.187,$-$0.021,\ldots,\ldots
231929222750,2MJ19363737$+$1255599,14.879,0.089,0.534,AGB,\ldots,$-$0.399,$-$0.024,\ldots,\ldots
515396987259,2MJ16033848$-$7406137,14.875,$-$0.038,0.338,Main Sequence,\ldots,$-$0.04,$-$0.002,\ldots,\ldots
146030181145,2MJ19200274$+$4107181,14.876,$-$0.037,0.336,Subgiant/giant,\ldots,$-$0.059,$-$0.005,\ldots,\ldots
17179918489,2MJ21412388$+$3316527,14.875,$-$0.032,0.257,Subgiant/giant,\ldots,$-$0.009,$-$0.006,\ldots,\ldots
575526302834,2MJ10594640$-$2211181,14.883,$-$0.033,0.3,Subgiant/giant,25.21,0.001,$-$0.003,\ldots,\ldots
472447533735,2MJ15430336$-$4924116,14.884,0.032,0.223,AGB,\ldots,$-$0.539,\ldots,\ldots,\ldots
343597491862,2MJ20083307$-$1841233,14.888,$-$0.049,0.44,Subgiant/giant,19.24,$-$0.017,$-$0.005,\ldots,\ldots
420907601172,2MJ07223669$-$2352541,14.887,$-$0.049,0.393,Subgiant/giant,54.83,$-$0.023,$-$0.004,\ldots,\ldots
438087486765,2MJ17182719$-$3719021,14.891,0.032,0.223,Blue Luminous,176.21,\ldots,\ldots,\ldots,\ldots
223339480151,2MJ09401656$-$3106273,14.897,0.037,0.331,Subgiant/giant,\ldots,$-$0.079,$-$0.0,\ldots,\ldots
369367461419,2MJ17493010$-$2721229,14.895,$-$0.037,0.22,AGB,\ldots,0.484,\ldots,\ldots,\ldots
515397217883,2MJ08141655$-$3456013,14.895,0.11,0.887,Subgiant/giant,\ldots,0.532,0.019,\ldots,\ldots
446676693672,2MJ07530325$-$1521315,14.893,$-$0.137,2.129,Subgiant/giant,\ldots,0.681,0.0,\ldots,\ldots
463857163716,2MJ17490892$-$5025580,14.897,0.032,0.313,AGB,109.7,$-$0.352,$-$0.033,\ldots,\ldots
558346246710,2MJ01345688$-$7348578,14.892,$-$0.037,0.329,Blue Luminous,\ldots,0.289,$-$0.003,\ldots,B1-3(II)e
558345993535,2MJ01015608$-$7210288,14.897,$-$0.04,0.365,\ldots,\ldots,0.381,$-$0.031,\ldots,\ldots
197569043787,2MJ16444972$+$3616012,14.901,0.057,0.286,Subgiant/giant,36.39,$-$0.041,0.0,\ldots,\ldots
609886098733,2MJ09160192$-$6334185,14.903,$-$0.034,0.236,Subgiant/giant,28.11,$-$0.018,$-$0.007,\ldots,\ldots
120259226849,2MJ18214738$-$3053208,14.899,$-$0.035,0.243,Subgiant/giant,10.97,$-$0.036,$-$0.005,\ldots,\ldots
1175192,2MJ13481279$-$8650038,14.899,0.034,0.308,AGB,\ldots,0.147,$-$0.042,\ldots,\ldots
652835450337,2MJ09512779$-$6051318,14.902,$-$0.034,0.168,Main Sequence,\ldots,$-$0.067,$-$0.002,\ldots,\ldots
369368484726,2MJ02064517$-$7427476,14.898,0.047,0.309,\ldots,\ldots,0.392,0.083,X-ray,B1III
274879139559,2MJ18071722$-$4103482,14.904,$-$0.037,0.149,Main Sequence,\ldots,$-$0.017,0.002,\ldots,\ldots
635655212185,2MJ13443962$-$6033097,14.904,$-$0.029,0.327,AGB,182.31,$-$0.58,$-$0.078,\ldots,\ldots
214749390397,2MJ20514405$+$0245345,14.904,$-$0.055,0.33,Subgiant/giant,51.43,$-$0.054,\ldots,\ldots,\ldots
377957756115,2MJ19395049$+$1704212,14.906,$-$0.027,0.488,AGB,172.78,0.532,$-$0.041,\ldots,\ldots
360778258350,2MJ19432474$+$1016031,14.907,0.019,0.512,AGB,115.23,$-$0.311,$-$0.064,\ldots,\ldots
584115577735,2MJ15375717$-$3846497,14.91,0.048,0.427,Subgiant/giant,52.08,$-$0.081,$-$0.004,\ldots,\ldots
292058289847,2MJ06212552$-$1204111,14.912,0.038,0.392,Subgiant/giant,\ldots,$-$0.029,0.001,\ldots,\ldots
188979469050,2MJ06084407$+$0454576,14.911,0.115,1.035,AGB,196.7,0.236,\ldots,\ldots,\ldots
128849863196,2MJ19014344$+$3206131,14.913,0.039,0.363,Main Sequence,2.22,0.008,$-$0.001,\ldots,\ldots
584116386165,2MJ20444648$-$3310051,14.913,0.026,0.348,Subgiant/giant,\ldots,$-$0.082,$-$0.005,\ldots,\ldots
137439667837,2MJ22531217$+$5949479,14.916,0.027,0.335,Subgiant/giant,\ldots,$-$0.274,0.002,\ldots,\ldots
549756717674,2MJ18574292$-$2557368,14.917,0.017,0.309,Main Sequence,\ldots,$-$0.011,$-$0.012,\ldots,\ldots
326417656739,2MJ13322298$-$1120595,14.924,$-$0.038,0.466,AGB,96.45,$-$0.19,$-$0.007,\ldots,\ldots
137440043145,2MJ21594062$+$2939591,14.922,$-$0.141,1.265,AGB,293.34,$-$0.076,$-$0.02,\ldots,\ldots
644245781183,2MJ04552724$-$6645264,14.928,$-$0.032,0.288,Blue Luminous,\ldots,0.212,$-$0.012,eLine,\ldots
489626626453,2MJ13593398$-$2726514,14.927,$-$0.029,0.391,Subgiant/giant,52.57,$-$0.018,$-$0.012,\ldots,\ldots
592706057722,2MJ07560431$-$4315547,14.927,0.013,0.317,Subgiant/giant,\ldots,$-$0.042,$-$0.002,\ldots,\ldots
532576799209,2MJ08514373$-$3241549,14.928,0.04,0.28,Subgiant/giant,\ldots,0.028,0.003,\ldots,\ldots
17180296131,2MJ22510853$+$7208224,14.936,0.035,0.315,Subgiant/giant,43.63,$-$0.05,$-$0.001,\ldots,\ldots
197569713367,2MJ20040873$+$1610435,14.932,0.046,0.368,AGB,147.5,$-$0.492,$-$0.049,\ldots,\ldots
120259591239,2MJ19322603$+$2844324,14.934,0.081,0.484,AGB,358.14,$-$0.633,$-$0.067,\ldots,\ldots
326418240601,2MJ19124602$+$1443279,14.933,$-$0.063,0.323,AGB,345.03,0.735,$-$0.036,Carbon,C1:2
146029257546,2MJ21013072$+$2708415,14.937,$-$0.036,0.465,AGB,212.78,$-$0.067,$-$0.001,\ldots,\ldots
163209492657,2MJ17512298$+$2405094,14.932,$-$0.03,0.412,AGB,\ldots,$-$0.311,$-$0.031,\ldots,\ldots
549755906509,2MJ16270788$-$6217528,14.934,0.034,0.219,AGB,\ldots,$-$0.429,$-$0.036,\ldots,\ldots
309238646110,2MJ18361410$-$0839325,14.932,0.071,0.569,AGB,\ldots,0.346,$-$0.006,YSO,\ldots
103080480605,2MJ02183647$+$5141135,14.942,0.038,0.304,Main Sequence,\ldots,$-$0.035,$-$0.003,\ldots,\ldots
412317538286,2MJ15503594$-$4937371,14.941,$-$0.033,0.244,AGB,291.66,0.994,0.002,Carbon,C
240519189559,2MJ20585522$+$0658563,14.938,$-$0.034,0.304,Subgiant/giant,12.25,$-$0.006,$-$0.003,\ldots,\ldots
197569021590,2MJ17481392$+$3608016,14.943,0.034,0.308,Subgiant/giant,\ldots,$-$0.03,0.005,\ldots,\ldots
609886292795,2MJ21302333$-$3324019,14.941,$-$0.022,0.317,Subgiant/giant,16.2,0.019,\ldots,\ldots,\ldots
429497329213,2MJ08351753$-$4729564,14.942,$-$0.032,0.223,Main Sequence,2.78,0.029,$-$0.001,\ldots,\ldots
566936495123,2MJ09482479$-$4035478,14.941,$-$0.035,0.317,Main Sequence,\ldots,$-$0.033,$-$0.002,\ldots,\ldots
111669831503,2MJ05172876$+$4041131,14.949,$-$0.033,0.293,Subgiant/giant,\ldots,$-$0.02,$-$0.002,\ldots,\ldots
429496902974,2MJ01523836$-$7438521,14.945,0.017,0.369,Blue Luminous,\ldots,0.333,0.012,\ldots,\ldots
661425197327,2MJ09494491$-$6358577,14.949,0.025,0.537,AGB,202.34,\ldots01,$-$0.094,\ldots,S
335007802855,2MJ07243113$-$2250453,14.944,0.047,0.379,AGB,357.68,0.384,0.004,\ldots,\ldots
575526107443,2MJ18103664$-$3450009,14.944,0.003,0.306,AGB,85.76,$-$0.049,$-$0.004,\ldots,\ldots
489627259349,2MJ15240789$-$5057127,14.946,$-$0.051,0.256,AGB,75.21,$-$0.51,$-$0.051,\ldots,\ldots
360778374139,2MJ19200752$-$4234084,14.952,$-$0.041,0.329,Main Sequence,\ldots,0.012,\ldots,\ldots,\ldots
274878889188,2MJ20421723$+$1530511,14.95,0.023,0.316,AGB,234.73,$-$0.145,$-$0.022,\ldots,\ldots
584116467110,2MJ11545204$-$7331434,14.954,$-$0.045,0.397,AGB,101.63,$-$0.016,$-$0.007,\ldots,\ldots
420906901703,2MJ16454260$-$4542300,14.953,$-$0.037,0.261,Main Sequence,\ldots,\ldots,\ldots,\ldots,\ldots
283468612655,2MJ18345468$+$0958116,14.951,$-$0.049,0.334,Novae,\ldots,0.091,0.004,\ldots,\ldots
515396097617,2MJ15511319$-$4430446,14.95,$-$0.032,0.162,AGB,65.72,$-$0.442,$-$0.029,\ldots,\ldots
137439925260,2MJ23320823$+$3740403,14.955,$-$0.051,0.459,Subgiant/giant,\ldots,$-$0.083,$-$0.006,\ldots,\ldots
446676950659,2MJ01042910$-$7231370,14.958,0.027,0.356,\ldots,\ldots,$-$0.132,$-$0.086,\ldots,\ldots
42950656033,2MJ21144625$+$4417455,14.955,$-$0.065,0.774,AGB,303.34,0.12,$-$0.034,Carbon,C
558346316116,2MJ05501895$-$6816178,14.957,$-$0.032,0.288,\ldots,360.98,0.216,$-$0.005,\ldots,\ldots
481036823955,2MJ17200107$-$5038010,14.957,0.037,0.184,Subgiant/giant,\ldots,$-$0.063,$-$0.0,\ldots,\ldots
635655539477,2MJ17140812$-$5416037,14.96,$-$0.004,0.943,AGB,213.59,0.511,$-$0.007,Carbon,R
120259893161,2MJ19431552$+$2841051,14.965,0.009,0.314,AGB,106.73,$-$0.415,$-$0.061,\ldots,\ldots
171799717039,2MJ06140436$+$2823406,14.964,0.036,0.321,Main Sequence,\ldots,0.019,$-$0.003,\ldots,\ldots
498217370905,2MJ16294260$-$5814087,14.963,0.018,0.312,AGB,\ldots,$-$0.661,$-$0.059,\ldots,\ldots
515396078317,2MJ02392422$-$4432223,14.963,0.032,0.292,Main Sequence,\ldots,$-$0.018,$-$0.002,\ldots,\ldots
592706143481,2MJ11291351$-$5905362,14.962,$-$0.063,0.315,AGB,176.09,$-$0.45,$-$0.082,\ldots,M7
137439435890,2MJ20053963$+$3415176,14.964,0.053,0.428,AGB,151.21,0.241,$-$0.044,\ldots,\ldots
292058721253,\ldots,14.962,0.04,0.251,Subgiant/giant,202.46,0.331,0.002,\ldots,\ldots
618475307973,2MJ13524460$-$5232156,14.961,$-$0.036,0.347,AGB,187.01,0.704,$-$0.025,\ldots,\ldots
566935747835,2MJ11234043$-$7311036,14.964,$-$0.03,0.359,AGB,187.006,$-$0.363,$-$0.024,\ldots,\ldots
163209379627,2MJ20430265$+$2349326,14.97,0.034,0.368,AGB,110.54,$-$0.399,$-$0.022,\ldots,\ldots
188979253084,2MJ07132754$+$0419324,14.966,0.033,0.167,Subgiant/giant,34.06,$-$0.048,$-$0.001,\ldots,\ldots
481037283483,2MJ09063902$-$1918444,14.97,0.099,1.056,AGB,298.64,0.041,$-$0.019,\ldots,\ldots
420907441642,2MJ12341129$-$3855173,14.966,0.036,0.322,Subgiant/giant,19.66,$-$0.022,$-$0.002,\ldots,\ldots
420907218149,2MJ10261428$-$3816211,14.97,$-$0.121,1.087,AGB,208.61,0.117,$-$0.052,\ldots,\ldots
429497779301,2MJ21410798$-$2740483,14.97,$-$0.032,0.291,Subgiant/giant,4.21,0.032,0.006,\ldots,\ldots
481036503319,2MJ14325919$-$6232569,14.968,0.001,0.413,AGB,123.8,0.387,0.029,\ldots,\ldots
455266619795,2MJ08550099$-$4539550,14.966,$-$0.033,0.233,Blue Luminous,\ldots,0.284,0.0,\ldots,\ldots
94490632027,2MJ01251024$+$7128507,14.967,0.046,0.41,Subgiant/giant,\ldots,$-$0.042,0.001,\ldots,\ldots
317828106124,2MJ11330515$-$4307023,14.976,$-$0.051,0.496,Subgiant/giant,53.38,$-$0.067,$-$0.004,\ldots,\ldots
652835467762,2MJ08051178$-$5423335,14.978,0.061,0.303,AGB,315.85,$-$0.661,$-$0.082,\ldots,\ldots
429497853294,2MJ18253876$+$1250186,14.978,0.036,0.181,Main Sequence,\ldots,0.022,0.0,\ldots,\ldots
481036965168,2MJ15103192$-$4040262,14.977,$-$0.021,0.456,AGB,136.54,$-$0.466,$-$0.039,\ldots,\ldots
506807230453,2MJ16573862$-$6825490,14.977,$-$0.057,0.514,AGB,215.52,$-$0.059,$-$0.005,\ldots,\ldots
549756896815,2MJ08340326$-$3031138,14.98,0.046,0.321,Subgiant/giant,25.13,$-$0.04,$-$0.0,\ldots,\ldots
369367952943,2MJ20112967$+$1355167,14.981,$-$0.107,0.537,AGB,\ldots,$-$0.059,$-$0.02,\ldots,\ldots
584116053077,2MJ19051925$-$1823397,14.987,$-$0.041,0.205,AGB,92.48,$-$0.399,$-$0.05,\ldots,\ldots
420907060828,2MJ16400805$-$4627148,14.986,0.035,0.293,Subgiant/giant,41.41,$-$0.168,\ldots,\ldots,\ldots
360778390494,2MJ17335813$-$4403041,14.984,$-$0.025,0.535,AGB,\ldots,$-$0.229,\ldots,\ldots,\ldots
292057901251,2MJ16205471$-$0434133,14.985,0.041,0.392,Subgiant/giant,81.26,$-$0.055,$-$0.001,\ldots,\ldots
257698087498,2MJ16281679$+$1418308,14.983,$-$0.021,0.318,Subgiant/giant,32.53,$-$0.006,$-$0.001,EB,\ldots
240519185751,2MJ07120248$+$0654374,14.983,0.032,0.204,Novae,193.66,0.231,0.031,\ldots,\ldots
85900771527,2MJ23134988$+$5001592,14.983,0.041,0.326,Subgiant/giant,19.51,$-$0.045,$-$0.001,\ldots,\ldots
481036498074,2MJ07494083$-$6234520,14.987,$-$0.038,0.343,Subgiant/giant,29.69,$-$0.03,$-$0.006,\ldots,\ldots
77310926800,2MJ06164974$+$2922418,14.991,0.047,0.492,AGB,112.31,$-$0.264,$-$0.043,\ldots,M6
8590522405,2MJ23234837$+$4613218,14.99,0.037,0.333,Main Sequence,3.04,$-$0.029,$-$0.002,\ldots,\ldots
335007897411,2MJ06100472$+$0014012,14.988,$-$0.031,0.371,AGB,91.04,$-$0.351,$-$0.034,\ldots,\ldots
68720077414,2MJ20203654$+$5208476,14.998,0.041,0.326,Subgiant/giant,27.89,$-$0.063,$-$0.003,\ldots,\ldots
77309967064,2MJ20213877$+$5217405,14.998,0.044,0.358,Subgiant/giant,26.0,$-$0.058,$-$0.002,\ldots,\ldots
558346518232,2MJ17020705$-$2433458,14.999,$-$0.051,0.357,AGB,103.7,$-$0.309,\ldots,\ldots,\ldots
257699233936,2MJ19015108$+$0042506,14.997,0.032,0.162,Subgiant/giant,22.06,0.003,0.001,\ldots,\ldots
197568871802,2MJ02093740$+$5226396,14.998,0.047,0.628,\ldots,240.28,0.878,0.007,AGN,\ldots
326418682209,2MJ08134130$-$1108425,14.998,0.033,0.293,Main Sequence,\ldots,$-$0.016,$-$0.0,\ldots,\ldots
661425470368,2MJ10255135$-$6053132,14.999,$-$0.038,0.266,AGB,166.29,0.401,$-$0.04,\ldots,M6III
515396507528,2MJ09024976$-$1957298,14.997,$-$0.008,0.309,AGB,106.1,$-$0.625,$-$0.057
386547773620,2MJ00122370$+$0257502,14.994,0.015,0.455,Subgiant/giant,\ldots,0.012,$-$0.006
240519123829,2MJ06251808$+$1232107,14.996,$-$0.026,0.302,Blue Luminous,\ldots,0.208,0.01,Be Star,Be
